Automated event generation for S-wave quarkonium and leptonium production in NRQCD and NRQED

We present an extension of the MadGraph5_aMC@NLO framework that enables the automated calculation of leading-order cross sections for S-wave quarkonium and leptonium production within the non-relativistic QCD (NRQCD) and non-relativistic QED (NRQED) factorisation formalisms. The framework has been validated against a variety of benchmark processes, demonstrating robustness and flexibility for phenomenological studies. A key advantage of this implementation is its seamless integration with existing MadGraph5_aMC@NLO features, allowing computations not only within the Standard Model but also in a wide range of Beyond the Standard Model or Effective Field Theory scenarios via a modified Universal Feynman Output (UFO) interface. Furthermore, the framework maintains compatibility with standard Monte Carlo event generators for parton showering and hadronisation. Through numerous examples, we highlight that theoretical studies of quarkonium processes require careful consideration: the impact of subleading contributions is often difficult to predict using simple counting arguments based solely on the hierarchy of couplings and velocity-scaling rules.

==> anc/anc/supplementary_scripts/README.md <==
# README — Supplementary Material

This archive contains the **MadGraph5_aMC@NLO** scripts used to reproduce the numerical results presented in the tables of **section 6** of the paper.

## Requirements

- The **UFO model** `sm_onia`, which must be available in your `mg5amcnlo/models` directory.

## Usage
Each script corresponds to a specific process/table entry discussed in section 6.

To run a script, execute the following command in your terminal:
```bash
PATH/TO/mg5amcnlo/bin/mg5_aMC PATH/TO/script.mg5

==> anc/anc/supplementary_scripts/tab10/pp2bc_bc.mg5 <==
import model sm_onia-c_mass
generate p p > Bc+ Bc-
output pp2bc_bc
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
# run
0

==> anc/anc/supplementary_scripts/tab10/pp2bc_bstarc_1.mg5 <==
import model sm_onia-c_mass
generate p p > Bc+ B*c-
output pp2bc_bstarc_1
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
# run
0

==> anc/anc/supplementary_scripts/tab10/pp2bc_bstarc_2.mg5 <==
import model sm_onia-c_mass
generate p p > Bc- B*c+
output pp2bc_bstarc_2
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
# run
0

==> anc/anc/supplementary_scripts/tab10/pp2bstarc_bstarc.mg5 <==
import model sm_onia-c_mass
generate p p > B*c+ B*c-
output pp2bstarc_bstarc
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
# run
0

==> anc/anc/supplementary_scripts/tab10/pp2etac_etab.mg5 <==
import model sm_onia-c_mass
generate p p > etac etab
output pp2etac_etab
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
# run
0

==> anc/anc/supplementary_scripts/tab10/pp2etac_upsilon.mg5 <==
import model sm_onia-c_mass
generate p p > etac Upsilon
output pp2etac_upsilon
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
# run
0

==> anc/anc/supplementary_scripts/tab10/pp2jpsi_etab.mg5 <==
import model sm_onia-c_mass
generate p p > Jpsi etab
output pp2jpsi_etab
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
# run
0

==> anc/anc/supplementary_scripts/tab10/pp2jpsi_upsilon.mg5 <==
import model sm_onia-c_mass
generate p p > Jpsi Upsilon
output pp2jpsi_upsilon
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
# run
0

==> anc/anc/supplementary_scripts/tab11/ee2etab_j.mg5 <==
import model sm_onia
generate e+ e- > etab j
output ee2etab_j
# e+ e- @ 10.58 GeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card ebeam1 4.0
set run_card ebeam2 7.0
## jet cuts
set run_card ptj 0.0
set run_card etaj -1.0
# run
0


==> anc/anc/supplementary_scripts/tab11/ee2etab_jj.mg5 <==
import model sm_onia
generate e+ e- > etab g g
add process e+ e- > etab u u~
add process e+ e- > etab d d~
add process e+ e- > etab s s~
add process e+ e- > etab c c~
output ee2etab_jj
# e+ e- @ 10.58 GeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card ebeam1 4.0
set run_card ebeam2 7.0
## jet cuts
set run_card ptj 0.0
set run_card etaj -1.0
set run_card drjj 0.4
set run_card mmjj 1.0
# run
0


==> anc/anc/supplementary_scripts/tab11/ee2etac_j.mg5 <==
import model sm_onia-c_mass
generate e+ e- > etac j
output ee2etac_j
# e+ e- @ 10.58 GeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card ebeam1 4.0
set run_card ebeam2 7.0
## jet cuts
set run_card ptj 0.0
set run_card etaj -1.0
# run
0


==> anc/anc/supplementary_scripts/tab11/ee2etac_jj.mg5 <==
import model sm_onia-c_mass
generate e+ e- > etac g g
add process e+ e- > etac u u~
add process e+ e- > etac d d~
add process e+ e- > etac s s~
output ee2etac_jj
# e+ e- @ 10.58 GeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card ebeam1 4.0
set run_card ebeam2 7.0
## jet cuts
set run_card ptj 0.0
set run_card etaj -1.0
set run_card drjj 0.4
set run_card mmjj 1.0
# run
0


==> anc/anc/supplementary_scripts/tab11/ee2jpsi_j.mg5 <==
import model sm_onia-c_mass
generate e+ e- > jpsi j
output ee2jpsi_j
# e+ e- @ 10.58 GeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card ebeam1 4.0
set run_card ebeam2 7.0
## jet cuts
set run_card ptj 0.0
set run_card etaj -1.0
# run
0


==> anc/anc/supplementary_scripts/tab11/ee2jpsi_jj.mg5 <==
import model sm_onia-c_mass
generate e+ e- > jpsi g g
add process e+ e- > jpsi u u~
add process e+ e- > jpsi d d~
add process e+ e- > jpsi s s~
output ee2jpsi_jj
# e+ e- @ 10.58 GeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card ebeam1 4.0
set run_card ebeam2 7.0
## jet cuts
set run_card ptj 0.0
set run_card etaj -1.0
set run_card drjj 0.4
set run_card mmjj 1.0
# run
0


==> anc/anc/supplementary_scripts/tab11/ee2upsilon_j.mg5 <==
import model sm_onia
generate e+ e- > upsilon j
output ee2upsilon_j
# e+ e- @ 10.58 GeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card ebeam1 4.0
set run_card ebeam2 7.0
## jet cuts
set run_card ptj 0.0
set run_card etaj -1.0
# run
0


==> anc/anc/supplementary_scripts/tab11/ee2upsilon_jj.mg5 <==
import model sm_onia
generate e+ e- > upsilon g g
add process e+ e- > upsilon u u~
add process e+ e- > upsilon d d~
add process e+ e- > upsilon s s~
add process e+ e- > upsilon c c~
output ee2upsilon_jj
# e+ e- @ 10.58 GeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card ebeam1 4.0
set run_card ebeam2 7.0
## jet cuts
set run_card ptj 0.0
set run_card etaj -1.0
set run_card drjj 0.4
set run_card mmjj 1.0
# run
0


==> anc/anc/supplementary_scripts/tab12/ee2etab_a.mg5 <==
import model sm_onia
generate e+ e- > etab a
output ee2etab_a
# e+ e- @ 10.58 GeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card ebeam1 4.0
set run_card ebeam2 7.0
## photon cuts
set run_card pta 0.5
set run_card etaa 5
# run
0


==> anc/anc/supplementary_scripts/tab12/ee2etab_aa.mg5 <==
import model sm_onia
generate e+ e- > etab a a
output ee2etab_aa
# e+ e- @ 10.58 GeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card ebeam1 4.0
set run_card ebeam2 7.0
## photon cuts
set run_card pta 0.5
set run_card etaa 5
set run_card draa 0.4
# run
0


==> anc/anc/supplementary_scripts/tab12/ee2etac_a.mg5 <==
import model sm_onia-c_mass
generate e+ e- > etac a
output ee2etac_a
# e+ e- @ 10.58 GeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card ebeam1 4.0
set run_card ebeam2 7.0
## photon cuts
set run_card pta 0.5
set run_card etaa 5
# run
0


==> anc/anc/supplementary_scripts/tab12/ee2etac_aa.mg5 <==
import model sm_onia-c_mass
generate e+ e- > etac a a
output ee2etac_aa
# e+ e- @ 10.58 GeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card ebeam1 4.0
set run_card ebeam2 7.0
## photon cuts
set run_card pta 0.5
set run_card etaa 5
set run_card draa 0.4
# run
0


==> anc/anc/supplementary_scripts/tab12/ee2etac_jpsi.mg5 <==
import model sm_onia-c_mass
generate e+ e- > etac(1|1S01) jpsi(1|3S11)
output ee2etac_jpsi
# e+ e- @ 10.58 GeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card ebeam1 4.0
set run_card ebeam2 7.0
# run
0


==> anc/anc/supplementary_scripts/tab12/ee2jpsi_a.mg5 <==
import model sm_onia-c_mass
generate e+ e- > jpsi a
output ee2jpsi_a
# e+ e- @ 10.58 GeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card ebeam1 4.0
set run_card ebeam2 7.0
## photon cuts
set run_card pta 0.5
set run_card etaa 5
# run
0


==> anc/anc/supplementary_scripts/tab12/ee2jpsi_aa.mg5 <==
import model sm_onia-c_mass
generate e+ e- > jpsi a a
output ee2jpsi_aa
# e+ e- @ 10.58 GeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card ebeam1 4.0
set run_card ebeam2 7.0
## photon cuts
set run_card pta 0.5
set run_card etaa 5
set run_card draa 0.4
# run
0


==> anc/anc/supplementary_scripts/tab12/ee2jpsi_jpsi.mg5 <==
import model sm_onia-c_mass
generate e+ e- > jpsi(1|3S11) jpsi(1|3S11) / g
output ee2jpsi_jpsi
# e+ e- @ 10.58 GeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card ebeam1 4.0
set run_card ebeam2 7.0
# run
0


==> anc/anc/supplementary_scripts/tab12/ee2upsilon_a.mg5 <==
import model sm_onia
generate e+ e- > upsilon a
output ee2upsilon_a
# e+ e- @ 10.58 GeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card ebeam1 4.0
set run_card ebeam2 7.0
## photon cuts
set run_card pta 0.5
set run_card etaa 5
# run
0


==> anc/anc/supplementary_scripts/tab12/ee2upsilon_aa.mg5 <==
import model sm_onia
generate e+ e- > upsilon a a
output ee2upsilon_aa
# e+ e- @ 10.58 GeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card ebeam1 4.0
set run_card ebeam2 7.0
## photon cuts
set run_card pta 0.5
set run_card etaa 5
set run_card draa 0.4
# run
0


==> anc/anc/supplementary_scripts/tab6/pp2etab.mg5 <==
import model sm_onia
generate p p > etab
output pp2etab
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
# run
0

==> anc/anc/supplementary_scripts/tab6/pp2etac.mg5 <==
import model sm_onia-c_mass
generate p p > etac
output pp2etac
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
# run
0

==> anc/anc/supplementary_scripts/tab6/pp2jpsi.mg5 <==
import model sm_onia-c_mass
generate p p > Jpsi
output pp2jpsi
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
# run
0

==> anc/anc/supplementary_scripts/tab6/pp2upsilon.mg5 <==
import model sm_onia
generate p p > Upsilon
output pp2upsilon
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
# run
0

==> anc/anc/supplementary_scripts/tab7/pp2etab_wm.mg5 <==
import model sm_onia
generate p p > etab W-
output pp2etab_wm
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
# run
0

==> anc/anc/supplementary_scripts/tab7/pp2etab_wp.mg5 <==
import model sm_onia
generate p p > etab W+
output pp2etab_wp
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
# run
0

==> anc/anc/supplementary_scripts/tab7/pp2etab_z.mg5 <==
import model sm_onia
generate p p > etab Z
output pp2etab_z
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
# run
0

==> anc/anc/supplementary_scripts/tab7/pp2etac_wm.mg5 <==
import model sm_onia-c_mass
generate p p > etac W-
output pp2etac_wm
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
# run
0

==> anc/anc/supplementary_scripts/tab7/pp2etac_wp.mg5 <==
import model sm_onia-c_mass
generate p p > etac W+
output pp2etac_wp
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
# run
0

==> anc/anc/supplementary_scripts/tab7/pp2etac_z.mg5 <==
import model sm_onia-c_mass
generate p p > etac Z
output pp2etac_z
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
# run
0

==> anc/anc/supplementary_scripts/tab7/pp2jpsi_wm.mg5 <==
import model sm_onia-c_mass
generate p p > Jpsi W-
output pp2jpsi_wm
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
# run
0

==> anc/anc/supplementary_scripts/tab7/pp2jpsi_wp.mg5 <==
import model sm_onia-c_mass
generate p p > Jpsi W+
output pp2jpsi_wp
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
# run
0

==> anc/anc/supplementary_scripts/tab7/pp2jpsi_z.mg5 <==
import model sm_onia-c_mass
generate p p > Jpsi Z
output pp2jpsi_z
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
# run
0

==> anc/anc/supplementary_scripts/tab7/pp2upsilon_wm.mg5 <==
import model sm_onia
generate p p > Upsilon W-
output pp2upsilon_wm
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
# run
0

==> anc/anc/supplementary_scripts/tab7/pp2upsilon_wp.mg5 <==
import model sm_onia
generate p p > Upsilon W+
output pp2upsilon_wp
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
# run
0

==> anc/anc/supplementary_scripts/tab7/pp2upsilon_z.mg5 <==
import model sm_onia
generate p p > Upsilon Z
output pp2upsilon_z
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
# run
0

==> anc/anc/supplementary_scripts/tab8/pp2etab_a.mg5 <==
import model sm_onia
generate p p > etab a
output pp2etab_a
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
## photon cuts
set run_card pta 2.0
set run_card etaa 2.5
# run
0

==> anc/anc/supplementary_scripts/tab8/pp2etab_j.mg5 <==
import model sm_onia
generate p p > etab j
output pp2etab_j
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
## jet cuts
set run_card ptj 10.0
set run_card etaj 5.0
# run
0

==> anc/anc/supplementary_scripts/tab8/pp2etac_a.mg5 <==
import model sm_onia-c_mass
generate p p > etac a
output pp2etac_a
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
## photon cuts
set run_card pta 2.0
set run_card etaa 2.5
# run
0

==> anc/anc/supplementary_scripts/tab8/pp2etac_j.mg5 <==
import model sm_onia-c_mass
generate p p > etac j
output pp2etac_j
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
## jet cuts
set run_card ptj 10.0
set run_card etaj 5.0
# run
0

==> anc/anc/supplementary_scripts/tab8/pp2jpsi_a.mg5 <==
import model sm_onia-c_mass
generate p p > jpsi a
output pp2jpsi_a
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
## photon cuts
set run_card pta 2.0
set run_card etaa 2.5
# run
0

==> anc/anc/supplementary_scripts/tab8/pp2jpsi_j.mg5 <==
import model sm_onia-c_mass
generate p p > jpsi j
output pp2jpsi_j
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
## jet cuts
set run_card ptj 10.0
set run_card etaj 5.0
# run
0

==> anc/anc/supplementary_scripts/tab8/pp2upsilon_a.mg5 <==
import model sm_onia
generate p p > upsilon a
output pp2upsilon_a
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
## photon cuts
set run_card pta 2.0
set run_card etaa 2.5
# run
0

==> anc/anc/supplementary_scripts/tab8/pp2upsilon_j.mg5 <==
import model sm_onia
generate p p > upsilon j
output pp2upsilon_j
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
## jet cuts
set run_card ptj 10.0
set run_card etaj 5.0
# run
0

==> anc/anc/supplementary_scripts/tab9/pp2etab_etab.mg5 <==
import model sm_onia
generate p p > etab etab
output pp2etab_etab
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
# run
0

==> anc/anc/supplementary_scripts/tab9/pp2etab_upsilon.mg5 <==
import model sm_onia
generate p p > etab Upsilon
output pp2etab_upsilon
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
# run
0

==> anc/anc/supplementary_scripts/tab9/pp2etac_etac.mg5 <==
import model sm_onia-c_mass
generate p p > etac etac
output pp2etac_etac
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
# run
0

==> anc/anc/supplementary_scripts/tab9/pp2etac_jpsi.mg5 <==
import model sm_onia-c_mass
generate p p > etac Jpsi
output pp2etac_jpsi
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
# run
0

==> anc/anc/supplementary_scripts/tab9/pp2jpsi_jpsi.mg5 <==
import model sm_onia-c_mass
generate p p > Jpsi Jpsi
output pp2jpsi_jpsi
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
# run
0

==> anc/anc/supplementary_scripts/tab9/pp2upsilon_upsilon.mg5 <==
import model sm_onia
generate p p > Upsilon Upsilon
output pp2upsilon_upsilon
# p p @ 13 TeV (run_01)
launch
analysis=OFF
0
## general settings
set run_card nevents 400000
set run_card dynamical_scale_choice 3
set run_card use_syst False
## beam settings
set run_card pdlabel lhapdf
set run_card lhaid 93100
set run_card ebeam1 6500.0
set run_card ebeam2 6500.0
# run
0
